Plug-In Inversion: Model-Agnostic Inversion for Vision with Data Augmentations

Existing techniques for model inversion typically rely on hard-to-tune regularizers, such as total variation or feature regularization, which must be individually calibrated for each network in order to produce adequate images. In this work, we introduce Plug-In Inversion, which relies on a simple set of augmentations and does not require excessive hyper-parameter tuning. Under our proposed augmentation-based scheme, the same set of augmentation hyper-parameters can be used for inverting a wide range of image classification models, regardless of input dimensions or the architecture. We illustrate the practicality of our approach by inverting Vision Transformers (ViTs) and Multi-Layer Perceptrons (MLPs) trained on the ImageNet dataset, tasks which to the best of our knowledge have not been successfully accomplished by any previous works.

==> delete.sh <==
#!/bin/bash 

grep -rin includegraphics | sed 's/.*includegraphics\[//g' | sed 's/.*{icml2022/icml2022/g' | sed 's/}.*//g' | sed 's/.*\]{images/images/g' | grep -v iclr | sed 's/.*{//g' | sort | uniq > keeplist.txt

find . -name "*.jpg" | while read f ; do 
	found=$(grep "${f}" keeplist.txt)
	if [[ ${found} == "" ]] ; then 
		rm "${f}"
		echo "{$f}"
	fi 
done 

find . -name "*.png" | while read f ; do 
	found=$(grep "${f}" keeplist.txt)
	if [[ ${found} == "" ]] ; then 
		rm "${f}"
		echo "{$f}"
	fi 
done 

